The resolution of Niho's last conjecture concerning sequences, codes, and Boolean functions

A new method is used to resolve a long-standing conjecture of Niho concerning the crosscorrelation spectrum of a pair of maximum length linear recursive sequences of length $2^{2 m}-1$ with relative decimation $d=2^{m+2}-3$, where $m$ is even. The result indicates that there are at most five distinct crosscorrelation values. Equivalently, the result indicates that there are at most five distinct values in the Walsh spectrum of the power permutation $f(x)=x^d$ over a finite field of order $2^{2 m}$ and at most five distinct nonzero weights in the cyclic code of length $2^{2 m}-1$ with two primitive nonzeros $\alpha$ and $\alpha^d$. The method used to obtain this result proves constraints on the number of roots that certain seventh degree polynomials can have on the unit circle of a finite field. The method also works when $m$ is odd, in which case the associated crosscorrelation and Walsh spectra have at most six distinct values.

==> anc/verification-for-Lemma-5.2.sage <==
#!/usr/bin/env python
# coding: utf-8

#This Sage code verifies the expansion of the polynomial c(x1,x2,x3,x4,x5,x6,x7)
#as a sum of 218 terms, each of which is a product of symmetric polynomials.
#It uses fairly minimalist Sage functionality: polynomial rings over GF(2).

R.<x1,x2,x3,x4,x5,x6,x7>=PolynomialRing(GF(2))
varlist=[x1,x2,x3,x4,x5,x6,x7]

def productofpairdiffsexceptone(L,i,j):
    prod=R(1)
    for u in range(len(L)):
        for v in range(u+1,len(L)):
            if((u!=i) or (v!=j)):
                prod*=(L[u]-L[v])
    return prod
def cpoly(L):
    total=R(0)
    for i in range(len(L)):
        for j in range(i+1,len(L)):
            total+=(L[i]*L[j]*((productofpairdiffsexceptone(L,i,j))**2))
    return total

#This gives c(x1,x2,x3,x4,x5,x6,x7) according to the definition of the paper.
#It avoids the use of non-polynomial rational functions.
cfromdef=cpoly(varlist)

def symfunc(L,n):
    if(0==n):
        return R(1)
    if(0==len(L)):
        return R(0)
    Lshortened=L[:-1]
    return symfunc(Lshortened,n)+L[-1]*symfunc(Lshortened,n-1)
def productofsymfuncs(L,indices):
    prod=R(1)
    for j in range(len(indices)):
        prod*=(symfunc(L,j+1)**indices[j])
    return prod

def LambdaList(index):
    if(1==index):
        return [2,2,2,2,3,0,1]
    if(2==index):
        return [2,2,2,3,0,3,0]
    if(3==index):
        return [2,2,2,3,1,1,1]
    if(4==index):
        return [2,2,2,4,0,0,2]
    if(5==index):
        return [2,2,3,0,3,2,0]
    if(6==index):
        return [2,2,3,1,1,3,0]
    if(7==index):
        return [2,2,4,0,0,4,0]
    if(8==index):
        return [2,3,0,3,2,2,0]
    if(9==index):
        return [2,3,0,5,0,0,2]
    if(10==index):
        return [2,3,1,1,3,2,0]
    if(11==index):
        return [2,3,1,3,1,0,2]
    if(12==index):
        return [2,3,2,1,1,2,1]
    if(13==index):
        return [2,4,0,0,4,2,0]
    if(14==index):
        return [2,4,0,0,5,0,1]
    if(15==index):
        return [2,4,0,1,3,1,1]
    if(16==index):
        return [2,4,0,3,0,1,2]
    if(17==index):
        return [2,4,1,0,3,0,2]
    if(18==index):
        return [2,4,1,1,1,1,2]
    if(19==index):
        return [2,5,0,1,1,0,3]
    if(20==index):
        return [2,6,0,0,0,0,4]
    if(21==index):
        return [3,0,3,2,2,2,0]
    if(22==index):
        return [3,0,3,4,0,0,2]
    if(23==index):
        return [3,0,5,0,0,4,0]
    if(24==index):
        return [3,1,1,3,2,2,0]
    if(25==index):
        return [3,1,1,5,0,0,2]
    if(26==index):
        return [3,1,3,1,0,4,0]
    if(27==index):
        return [3,2,1,1,2,3,0]
    if(28==index):
        return [3,2,1,3,0,1,2]
    if(29==index):
        return [3,2,2,0,2,2,1]
    if(30==index):
        return [3,2,2,1,0,3,1]
    if(31==index):
        return [3,3,0,1,2,2,1]
    if(32==index):
        return [3,3,0,3,0,0,3]
    if(33==index):
        return [3,3,1,1,0,2,2]
    if(34==index):
        return [3,4,0,0,2,0,3]
    if(35==index):
        return [3,4,0,1,0,1,3]
    if(36==index):
        return [3,4,1,0,0,0,4]
    if(37==index):
        return [4,0,0,4,2,2,0]
    if(38==index):
        return [4,0,0,4,3,0,1]
    if(39==index):
        return [4,0,0,5,0,3,0]
    if(40==index):
        return [4,0,0,5,1,1,1]
    if(41==index):
        return [4,0,1,3,1,3,0]
    if(42==index):
        return [4,0,1,4,1,0,2]
    if(43==index):
        return [4,0,3,0,1,4,0]
    if(44==index):
        return [4,1,0,3,0,4,0]
    if(45==index):
        return [4,1,0,3,1,2,1]
    if(46==index):
        return [4,1,1,1,1,4,0]
    if(47==index):
        return [4,2,0,1,1,3,1]
    if(48==index):
        return [4,2,0,2,1,0,3]
    if(49==index):
        return [4,2,1,0,1,2,2]
    if(50==index):
        return [5,0,0,3,0,3,1]
    if(51==index):
        return [5,0,0,4,0,0,3]
    if(52==index):
        return [5,0,1,1,0,5,0]
    if(53==index):
        return [5,0,1,2,0,2,2]
    if(54==index):
        return [5,0,2,0,0,4,1]
    if(55==index):
        return [5,1,0,1,0,4,1]
    if(56==index):
        return [5,2,0,0,0,2,3]
    if(57==index):
        return [6,0,0,0,0,6,0]
    if(58==index):
        return [6,0,0,0,1,4,1]
    if(59==index):
        return [0,3,2,2,2,2,0]
    if(60==index):
        return [0,3,2,4,0,0,2]
    if(61==index):
        return [0,3,4,0,0,4,0]
    if(62==index):
        return [0,5,0,0,4,2,0]
    if(63==index):
        return [0,5,0,2,2,0,2]
    if(64==index):
        return [0,7,0,0,0,0,4]
    if(65==index):
        return [1,1,3,2,2,2,0]
    if(66==index):
        return [1,1,3,4,0,0,2]
    if(67==index):
        return [1,1,5,0,0,4,0]
    if(68==index):
        return [1,3,1,0,4,2,0]
    if(69==index):
        return [1,3,1,2,2,0,2]
    if(70==index):
        return [1,5,1,0,0,0,4]
    if(71==index):
        return [2,1,1,2,3,2,0]
    if(72==index):
        return [2,1,1,4,1,0,2]
    if(73==index):
        return [2,1,3,0,1,4,0]
    if(74==index):
        return [2,2,0,2,2,3,0]
    if(75==index):
        return [2,2,0,4,0,1,2]
    if(76==index):
        return [2,2,1,0,3,3,0]
    if(77==index):
        return [2,2,1,2,1,1,2]
    if(78==index):
        return [2,2,2,0,1,3,1]
    if(79==index):
        return [2,3,0,0,3,2,1]
    if(80==index):
        return [2,3,0,2,1,0,3]
    if(81==index):
        return [2,3,1,0,1,2,2]
    if(82==index):
        return [2,4,0,0,1,1,3]
    if(83==index):
        return [3,0,1,2,2,3,0]
    if(84==index):
        return [3,0,1,4,0,1,2]
    if(85==index):
        return [3,0,3,0,0,5,0]
    if(86==index):
        return [3,1,0,2,2,2,1]
    if(87==index):
        return [3,1,0,4,0,0,3]
    if(88==index):
        return [3,1,1,0,2,4,0]
    if(89==index):
        return [3,1,1,2,0,2,2]
    if(90==index):
        return [3,1,2,0,0,4,1]
    if(91==index):
        return [3,2,0,0,2,3,1]
    if(92==index):
        return [3,2,0,2,0,1,3]
    if(93==index):
        return [3,2,1,0,0,3,2]
    if(94==index):
        return [3,3,0,0,0,2,3]
    if(95==index):
        return [4,0,0,2,0,5,0]
    if(96==index):
        return [4,0,0,2,1,3,1]
    if(97==index):
        return [4,0,1,0,1,5,0]
    if(98==index):
        return [4,1,0,0,0,6,0]
    if(99==index):
        return [4,1,0,0,1,4,1]
    if(100==index):
        return [5,0,0,0,0,5,1]
    if(101==index):
        return [0,0,4,2,2,2,0]
    if(102==index):
        return [0,0,4,2,3,0,1]
    if(103==index):
        return [0,0,4,3,0,3,0]
    if(104==index):
        return [0,0,4,3,1,1,1]
    if(105==index):
        return [0,0,5,0,3,2,0]
    if(106==index):
        return [0,0,5,1,1,3,0]
    if(107==index):
        return [0,1,3,1,3,2,0]
    if(108==index):
        return [0,1,3,3,1,0,2]
    if(109==index):
        return [0,1,4,1,0,4,0]
    if(110==index):
        return [0,1,4,1,1,2,1]
    if(111==index):
        return [0,2,2,0,5,0,1]
    if(112==index):
        return [0,2,2,1,3,1,1]
    if(113==index):
        return [0,2,2,2,2,0,2]
    if(114==index):
        return [0,2,2,3,0,1,2]
    if(115==index):
        return [0,2,3,0,3,0,2]
    if(116==index):
        return [0,2,3,1,1,1,2]
    if(117==index):
        return [0,3,0,1,4,2,0]
    if(118==index):
        return [0,3,0,3,2,0,2]
    if(119==index):
        return [0,3,2,1,1,0,3]
    if(120==index):
        return [0,5,0,1,0,0,4]
    if(121==index):
        return [1,0,3,0,4,2,0]
    if(122==index):
        return [1,0,3,1,2,3,0]
    if(123==index):
        return [1,0,3,2,2,0,2]
    if(124==index):
        return [1,0,3,3,0,1,2]
    if(125==index):
        return [1,0,4,0,2,2,1]
    if(126==index):
        return [1,0,4,1,0,3,1]
    if(127==index):
        return [1,1,1,1,4,2,0]
    if(128==index):
        return [1,1,1,3,2,0,2]
    if(129==index):
        return [1,1,2,1,2,2,1]
    if(130==index):
        return [1,1,2,3,0,0,3]
    if(131==index):
        return [1,1,3,1,0,2,2]
    if(132==index):
        return [1,2,2,0,2,0,3]
    if(133==index):
        return [1,2,2,1,0,1,3]
    if(134==index):
        return [1,3,1,1,0,0,4]
    if(135==index):
        return [2,0,1,1,3,3,0]
    if(136==index):
        return [2,0,1,3,1,1,2]
    if(137==index):
        return [2,0,2,1,0,5,0]
    if(138==index):
        return [2,0,2,1,1,3,1]
    if(139==index):
        return [2,0,2,2,0,2,2]
    if(140==index):
        return [2,0,2,2,1,0,3]
    if(141==index):
        return [2,0,3,0,1,2,2]
    if(142==index):
        return [2,1,0,1,2,4,0]
    if(143==index):
        return [2,1,0,1,3,2,1]
    if(144==index):
        return [2,1,0,3,0,2,2]
    if(145==index):
        return [2,1,0,3,1,0,3]
    if(146==index):
        return [2,2,0,0,3,0,3]
    if(147==index):
        return [2,2,0,1,0,3,2]
    if(148==index):
        return [2,2,0,1,1,1,3]
    if(149==index):
        return [2,2,0,2,0,0,4]
    if(150==index):
        return [2,2,1,0,1,0,4]
    if(151==index):
        return [3,0,0,1,2,3,1]
    if(152==index):
        return [3,0,0,3,0,1,3]
    if(153==index):
        return [3,0,1,0,2,2,2]
    if(154==index):
        return [3,0,1,2,0,0,4]
    if(155==index):
        return [3,0,2,0,0,2,3]
    if(156==index):
        return [3,2,0,0,0,0,5]
    if(157==index):
        return [0,0,3,0,3,3,0]
    if(158==index):
        return [0,0,3,2,1,1,2]
    if(159==index):
        return [0,0,4,0,0,5,0]
    if(160==index):
        return [0,0,4,0,1,3,1]
    if(161==index):
        return [0,1,1,0,5,2,0]
    if(162==index):
        return [0,1,1,2,3,0,2]
    if(163==index):
        return [0,1,2,0,2,4,0]
    if(164==index):
        return [0,1,2,0,3,2,1]
    if(165==index):
        return [0,1,2,2,0,2,2]
    if(166==index):
        return [0,1,2,2,1,0,3]
    if(167==index):
        return [0,1,3,0,1,2,2]
    if(168==index):
        return [0,2,0,0,4,3,0]
    if(169==index):
        return [0,2,0,2,2,1,2]
    if(170==index):
        return [0,2,2,0,1,1,3]
    if(171==index):
        return [0,3,0,0,2,2,2]
    if(172==index):
        return [0,3,0,2,0,0,4]
    if(173==index):
        return [0,3,1,0,1,0,4]
    if(174==index):
        return [0,4,0,0,0,1,4]
    if(175==index):
        return [1,0,1,0,4,3,0]
    if(176==index):
        return [1,0,1,2,2,1,2]
    if(177==index):
        return [1,0,2,0,2,3,1]
    if(178==index):
        return [1,0,2,2,0,1,3]
    if(179==index):
        return [1,0,3,0,0,3,2]
    if(180==index):
        return [1,1,0,0,4,2,1]
    if(181==index):
        return [1,1,0,2,2,0,3]
    if(182==index):
        return [1,1,1,0,2,2,2]
    if(183==index):
        return [1,1,1,2,0,0,4]
    if(184==index):
        return [1,1,2,0,0,2,3]
    if(185==index):
        return [1,2,1,0,0,1,4]
    if(186==index):
        return [1,3,0,0,0,0,5]
    if(187==index):
        return [2,0,0,0,2,5,0]
    if(188==index):
        return [2,0,0,0,3,3,1]
    if(189==index):
        return [2,0,0,2,0,3,2]
    if(190==index):
        return [2,0,0,2,1,1,3]
    if(191==index):
        return [0,0,0,0,6,2,0]
    if(192==index):
        return [0,0,0,0,7,0,1]
    if(193==index):
        return [0,0,0,1,4,3,0]
    if(194==index):
        return [0,0,0,1,5,1,1]
    if(195==index):
        return [0,0,1,0,5,0,2]
    if(196==index):
        return [0,0,1,1,3,1,2]
    if(197==index):
        return [0,0,2,0,2,2,2]
    if(198==index):
        return [0,0,2,0,3,0,3]
    if(199==index):
        return [0,0,2,1,0,3,2]
    if(200==index):
        return [0,0,2,1,1,1,3]
    if(201==index):
        return [0,1,0,1,2,2,2]
    if(202==index):
        return [0,1,0,1,3,0,3]
    if(203==index):
        return [0,1,1,1,1,0,4]
    if(204==index):
        return [0,2,0,0,2,0,4]
    if(205==index):
        return [0,2,0,1,0,1,4]
    if(206==index):
        return [1,0,0,0,4,0,3]
    if(207==index):
        return [1,0,0,1,2,1,3]
    if(208==index):
        return [1,0,1,0,2,0,4]
    if(209==index):
        return [1,0,1,1,0,1,4]
    if(210==index):
        return [1,1,0,1,0,0,5]
    if(211==index):
        return [2,0,0,0,0,2,4]
    if(212==index):
        return [2,0,0,0,1,0,5]
    if(213==index):
        return [0,0,0,0,2,3,2]
    if(214==index):
        return [0,0,0,0,3,1,3]
    if(215==index):
        return [0,0,1,0,1,1,4]
    if(216==index):
        return [0,1,0,0,0,2,4]
    if(217==index):
        return [0,1,0,0,1,0,5]
    if(218==index):
        return [1,0,0,0,0,1,5]

#This gives our proposed expression for c(x1,x2,x3,x4,x5,x6,x7) as a sum of 218 products of symmetric functions.
cfromsymfuncs=sum(productofsymfuncs(varlist,LambdaList(j)) for j in range(1,219))

#This verifies that our proposed expression for c(x1,x2,x3,x4,x5,x6,x7) matches the original definition.
print "The difference between the original definition and the expansion is:", cfromdef-cfromsymfuncs

#This verifies that each of the 218 terms has at least one factor of the 1st, 2nd, 5th, or 6th symmetric function.
for j in range(1,219):
    verified=True
    index=LambdaList(j)
    if((index[0]+index[1]+index[4]+index[5])<=0):
        print "Term ", j, "has no factor that is a 1st, 2nd, 5th, or 6th symmetric function"
        verified=False
print "It is", verified, "that each of the terms has at least one factor of the 1st, 2nd, 5th, or 6th symmetric function."

